What Players do with the Ball: A Physically Constrained Interaction Modeling

Tracking the ball is critical for video-based analysis of team sports. However, it is difficult, especially in low-resolution images, due to the small size of the ball, its speed that creates motion blur, and its often being occluded by players. In this paper, we propose a generic and principled approach to modeling the interaction between the ball and the players while also imposing appropriate physical constraints on the ball's trajectory. We show that our approach, formulated in terms of a Mixed Integer Program, is more robust and more accurate than several state-of-the-art approaches on real-life volleyball, basketball, and soccer sequences.

==> Figures/pdf2eps.sh <==
for f in *.pdf
do
    echo $f
done


==> do.sh <==
pdflatex --interaction nonstopmode  -file-line-error top_arxiv.tex
bibtex top_arxiv.aux
pdflatex --interaction nonstopmode  -file-line-error top_arxiv.tex
pdflatex --interaction nonstopmode  -file-line-error top_arxiv.tex

